Notes on off-shell conformal integrals and correlation functions at five points

We study five-point off-shell conformal integrals and the associated half-BPS correlation functions at two loops in the 't Hooft coupling expansion of maximally supersymmetric Yang-Mills theory. We construct a basis of uniform-transcendental (UT) pure integrals spanning six distinct topologies by diagonalizing leading singularities subject to conformal invariance. By fixing conformal frames, this basis can be mapped to known two-loop four-mass integral families. We then compute the integrated results by combining canonical differential equations with integration-by-parts reduction. As an application, we present symbol-level integrated results for the two-loop five-point half-BPS correlators, including both maximal and non-maximal sectors.

==> anc/result.m <==
(* ::Package:: *)

(* ::Input:: *)
(*(*Part1: integrand of correlators*)*)
(**)
(**)
(**)
(**)
(**)
(*(*tools: permuting rational functions*)*)


p5mute=Table[Thread[{i1,i2,i3,i4,i5}-> (Permutations[{1,2,3,4,5}][[i]])],{i,Length[ Permutations[{1,2,3,4,5}]]}];
SetAttributes[\[Eta],Orderless]
\[Eta][i_,i_]:=0
\[Lambda][i1_,i2_,i3_,i4_,i5_]:=\[Sqrt](\[Eta][i1,i3]^2 \[Eta][i1,i5]^2 \[Eta][i2,i4]^2-2 \[Eta][i1,i3]^2 \[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i2,i4] \[Eta][i2,i5]+\[Eta][i1,i3]^2 \[Eta][i1,i4]^2 \[Eta][i2,i5]^2-2 \[Eta][i1,i2] \[Eta][i1,i3] \[Eta][i1,i5]^2 \[Eta][i2,i4] \[Eta][i3,i4]+2 \[Eta][i1,i2] \[Eta][i1,i3] \[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i2,i5] \[Eta][i3,i4]+\[Eta][i1,i2]^2 \[Eta][i1,i5]^2 \[Eta][i3,i4]^2+2 \[Eta][i1,i2] \[Eta][i1,i3] \[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i2,i4] \[Eta][i3,i5]-2 \[Eta][i1,i2] \[Eta][i1,i3] \[Eta][i1,i4]^2 \[Eta][i2,i5] \[Eta][i3,i5]-2 \[Eta][i1,i2]^2 \[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i3,i4] \[Eta][i3,i5]+\[Eta][i1,i2]^2 \[Eta][i1,i4]^2 \[Eta][i3,i5]^2-4 \[Eta][i1,i2] \[Eta][i1,i3] \[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i2,i3] \[Eta][i4,i5])
g[{i1_,i2_,i3_,i4_,i5_},{j1_,j2_,j3_,j4_,j5_}]:=Det[Table[\[Eta][ii,jj],{ii,{i1,i2,i3,i4,i5}},{jj,{j1,j2,j3,j4,j5}}]]
g[{i1_,i2_,i3_,i4_},{j1_,j2_,j3_,j4_}]:=Det[Table[\[Eta][ii,jj],{ii,{i1,i2,i3,i4}},{jj,{j1,j2,j3,j4}}]]
g[{i1_,i2_,i3_},{j1_,j2_,j3_}]:=Det[Table[\[Eta][ii,jj],{ii,{i1,i2,i3}},{jj,{j1,j2,j3}}]]
g[{i1_,i2_},{j1_,j2_}]:=Det[Table[\[Eta][ii,jj],{ii,{i1,i2}},{jj,{j1,j2}}]]
c5=\[Eta][i1,i2] \[Eta][i1,i5] \[Eta][i2,i3] \[Eta][i3,i4] \[Eta][i4,i5]/.p5mute//DeleteDuplicates//Total;
toDelta={C5-> c5, \[CapitalLambda]-> \[Lambda], Subscript[\[CapitalDelta], 1]->\[Eta][2,4] \[Eta][3,5] Sqrt[(1-Subscript[u, 1]-Subscript[v, 1])^2-4 Subscript[u, 1] Subscript[v, 1]],Subscript[\[CapitalDelta], 2]->\[Eta][1,3] \[Eta][4,5]  Sqrt[(1-Subscript[u, 2]-Subscript[v, 2])^2-4 Subscript[u, 2] Subscript[v, 2]],Subscript[\[CapitalDelta], 3]->\[Eta][1,5] \[Eta][2,4] Sqrt[(1-Subscript[u, 3]-Subscript[v, 3])^2-4 Subscript[u, 3] Subscript[v, 3]],Subscript[\[CapitalDelta], 4]->\[Eta][1,3] \[Eta][2,5]  Sqrt[(1-Subscript[u, 4]-Subscript[v, 4])^2-4 Subscript[u, 4] Subscript[v, 4]],Subscript[\[CapitalDelta], 5]->\[Eta][1,3]\[Eta][2,4]  Sqrt[(1-Subscript[u, 5]-Subscript[v, 5])^2-4 Subscript[u, 5] Subscript[v, 5]],G->g}/.{Subscript[u, 1]->(\[Eta][2,5] \[Eta][3,4])/(\[Eta][2,4] \[Eta][3,5]),Subscript[v, 1]->(\[Eta][2,3] \[Eta][4,5])/(\[Eta][2,4] \[Eta][3,5]),Subscript[u, 2]->(\[Eta][1,5] \[Eta][3,4])/(\[Eta][1,3] \[Eta][4,5]),Subscript[v, 2]->(\[Eta][1,4] \[Eta][3,5])/(\[Eta][1,3] \[Eta][4,5]),Subscript[u, 3]->(\[Eta][1,2] \[Eta][4,5])/(\[Eta][1,5] \[Eta][2,4]),Subscript[v, 3]->(\[Eta][1,4] \[Eta][2,5])/(\[Eta][1,5] \[Eta][2,4]),Subscript[u, 4]->(\[Eta][1,2] \[Eta][3,5])/(\[Eta][1,3] \[Eta][2,5]),Subscript[v, 4]->(\[Eta][1,5] \[Eta][2,3])/(\[Eta][1,3] \[Eta][2,5]),Subscript[u, 5]->(\[Eta][1,2] \[Eta][3,4])/(\[Eta][1,3] \[Eta][2,4]),Subscript[v, 5]->(\[Eta][1,4] \[Eta][2,3])/(\[Eta][1,3] \[Eta][2,4])};


(*definitions of basis integrals*)
(*Notation: Subscript[B, i,jk,lm]:=Ia[i,j,k,l,m], Subscript[h, ij,kl]:=Ib[i,j,k,l,m], Subscript[\[CapitalPi], i,jk,lm]:=Ic[i,j,k,l,m], Subscript[F, i*i]:=Id[a,b,c,d,i], Subscript[F, i*j]:=Ie[a,b,c,i,j],   Subscript[H, ij,klm]:=Ih[i,j,k,l,m]*)
(*Subscript[B, i1,i2i3,i4i5]*)
eia[i1_,i2_,i3_,i4_,i5_]:= \[CapitalLambda][i1,i2,i3,i4,i5]/(\[Eta][i1,a] \[Eta][i4,a] \[Eta][i5,a]\[Eta][a,b]\[Eta][i1,b] \[Eta][i2,b] \[Eta][i3,b]  )/.{{},{a-> b,b-> a}}//Total

(*Subscript[h, i1i2,i3i4]*)
eib[i1_,i2_,i3_,i4_,i5_]:=(\[Eta][i1,i2] Subscript[\[CapitalDelta], i5] )/(\[Eta][i1,a] \[Eta][i2,a] \[Eta][i4,a] \[Eta][a,b]\[Eta][i1,b] \[Eta][i2,b] \[Eta][i3,b] )/.{{},{a-> b,b-> a}}//Total

(*Subscript[\[CapitalPi], i1,i2i3,i4i5]*)
eic[i1_,i2_,i3_,i4_,i5_]:=( Subscript[\[CapitalDelta], i1] (\[Eta][i1,a] \[Eta][i2,i3]-\[Eta][i1,i2] \[Eta][i3,a]-\[Eta][i1,i3] \[Eta][i2,a]))/(\[Eta][i2,a]\[Eta][i3,a]\[Eta][i4,a]\[Eta][i5,a]\[Eta][a,b]\[Eta][i1,b]\[Eta][i2,b]\[Eta][i3,b])/.{{},{a-> b,b-> a}}//Total

(*Subscript[F, i5*i5]*)
eid[i1_,i2_,i3_,i4_,i5_]:=1/2  \!\(
\*SubsuperscriptBox[\(\[CapitalDelta]\), \(i5\), \(2\)]/\((\[Eta][i1, a] \[Eta][i2, a]\ \[Eta][i3, a] \[Eta][i4, a]\ \[Eta][i1, b]\ \ \[Eta][i2, b]\ \ \[Eta][i3, b]\ \[Eta][i4, b])\)\)/.{{},{a-> b,b-> a}}//Total

(*Subscript[F, i4*i5]*)
eie[i1_,i2_,i3_,i4_,i5_]:=( Subscript[\[CapitalDelta], i4] Subscript[\[CapitalDelta], i5])/(\[Eta][i1,a] \[Eta][i2,a]\[Eta][i3,a]\[Eta][i5,a]\[Eta][i1,b] \[Eta][i2,b]  \[Eta][i3,b] \[Eta][i4,b] )/.{{},{a-> b,b-> a}}//Total

(*Subscript[H, i1i2,i3i4i5]*)
eih[i1_,i2_,i3_,i4_,i5_]:={G[{a,i1,i3,i4,i5},{b,i2,i3,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i4] \[Eta][b,i5]),G[{i1,i4,i5},{i2,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i4] \[Eta][b,i5]),G[{i1,i3,i5},{i2,i3,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i5]),G[{i1,i3,i4},{i2,i3,i4}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i4] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i4]),-(G[{i1,i3,i5},{i2,i3,i4}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i4])),-(G[{i1,i3,i4},{i2,i3,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i4] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i5])),G[{i1,i4,i5},{i2,i3,i4}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i4]),G[{i1,i3,i4},{i2,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i4] \[Eta][b,i2] \[Eta][b,i4] \[Eta][b,i5]),-(G[{i3,i4,i5},{i2,i3,i4}]/(\[Eta][a,b] \[Eta][a,i3] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i4])),-(G[{i1,i3,i4},{i3,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i4] \[Eta][b,i3] \[Eta][b,i4] \[Eta][b,i5])),-(G[{i1,i4,i5},{i2,i3,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i5])),-(G[{i1,i3,i5},{i2,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i4] \[Eta][b,i5])),G[{i3,i4,i5},{i2,i3,i5}]/(\[Eta][a,b] \[Eta][a,i3] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i3] \[Eta][b,i5]),G[{i1,i3,i5},{i3,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i3] \[Eta][a,i5] \[Eta][b,i3] \[Eta][b,i4] \[Eta][b,i5]),-(G[{i3,i4,i5},{i2,i4,i5}]/(\[Eta][a,b] \[Eta][a,i3] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i2] \[Eta][b,i4] \[Eta][b,i5])),-(G[{i1,i4,i5},{i3,i4,i5}]/(\[Eta][a,b] \[Eta][a,i1] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i3] \[Eta][b,i4] \[Eta][b,i5])), G[{i3,i4,i5},{i3,i4,i5}]/(\[Eta][a,b] \[Eta][a,i3] \[Eta][a,i4] \[Eta][a,i5] \[Eta][b,i3] \[Eta][b,i4] \[Eta][b,i5])}/.{{},{a-> b,b-> a}}//Flatten//Total

CAB={eIa-> eia,eIb-> eib,eIc-> eic,eId-> eid,eIe-> eie,eIh-> eih};



(*integrand of non-maximal five-point two-loop correlator*)
resultf23={ 2 \[Eta][i1,i2]\[Eta][i3,i5]\[Eta][i4,i5]/\[CapitalLambda][i5,i1,i4,i2,i3] eIa[i5,i1,i4,i2,i3],(  \[Eta][i1,i2] \[Eta][i3,i4])/(2Subscript[\[CapitalDelta], i5]) (eIb[i1,i2,i3,i4,i5]+eIb[i1,i4,i2,i3,i5]+eIb[i2,i3,i1,i4,i5]+eIb[i2,i4,i1,i3,i5]+eIb[i1,i3,i2,i4,i5]- eIb[i3,i4,i1,i2,i5]), G[{i1,i2},{i3,i4}]/(4Subscript[\[CapitalDelta], i5]) (eIb[i1,i3,i2,i4,i5]-eIb[i1,i4,i2,i3,i5]-eIb[i2,i3,i1,i4,i5]+eIb[i2,i4,i1,i3,i5]),(\[Eta][i1,i2]\[Eta][i3,i4])/Subscript[\[CapitalDelta], i5] eIc[i5,i3,i4,i1,i2],-(G[{i1,i2},{i3,i4}]/Subscript[\[CapitalDelta], i5]) eIc[i5,i1,i3,i2,i4],1/(4Subscript[\[CapitalDelta], i4] Subscript[\[CapitalDelta], i5]) (G[{i1,i2,i3,i4},{i1,i2,i3,i5}]+\[Eta][i1,i2]G[{i2,i3,i5},{i1,i3,i4}]+\[Eta][i1,i2]G[{i1,i3,i5},{i2,i3,i4}]-4\[Eta][i1,i2]^2G[{i3,i4},{i3,i5}]) eIe[i1,i2,i3,i4,i5],-(1/4)eIh[i3,i4,i1,i2,i5]}/.toDelta/.{{i1->i1,i2->i2},{i1->i2,i2->i1}}/.{{i3->i3,i4->i4,i5->i5},{i3->i3,i4->i5,i5->i4},{i3->i4,i4->i3,i5->i5},{i3->i4,i4->i5,i5->i3},{i3->i5,i4->i3,i5->i4},{i3->i5,i4->i4,i5->i3}}/.p5mute[[1]]/.CAB/.toDelta//Flatten//Total//Expand;
resultf5={-(4 \[Eta][i1,i2]\[Eta][i1,i5]\[Eta][i3,i4] /\[CapitalLambda][i1,i2,i4,i3,i5]) eIa[i1,i2,i4,i3,i5],(2G[{i1,i2,i5},{i1,i3,i4}])/ \[CapitalLambda][i1,i2,i5,i3,i4]  eIa[i1,i2,i5,i3,i4],-(( \[Eta][i1,i2] \[Eta][i3,i4])/(2 Subscript[\[CapitalDelta], i5]))(5 eIb[i1,i2,i3,i4,i5]-eIb[i1,i3,i2,i4,i5]-2 eIb[i1,i4,i2,i3,i5]+2 eIb[i2,i3,i1,i4,i5]-eIb[i2,i4,i1,i3,i5]+5 eIb[i3,i4,i1,i2,i5]), G[{i1,i2},{i3,i4}]/(2 Subscript[\[CapitalDelta], i5]) (eIb[i1,i2,i3,i4,i5]+3 eIb[i1,i3,i2,i4,i5]-2 eIb[i1,i4,i2,i3,i5]+2 eIb[i2,i3,i1,i4,i5]+3 eIb[i2,i4,i1,i3,i5]+eIb[i3,i4,i1,i2,i5]),( \[Eta][i1,i2] \[Eta][i3,i4])/(2 Subscript[\[CapitalDelta], i5]) (3 eIc[i5,i1,i2,i3,i4]-3 eIc[i5,i1,i3,i2,i4]-4 eIc[i5,i1,i4,i2,i3]-3 eIc[i5,i2,i4,i1,i3]+3 eIc[i5,i3,i4,i1,i2])+ G[{i1,i2},{i3,i4}]/(2 Subscript[\[CapitalDelta], i5]) (eIc[i5,i1,i2,i3,i4]-eIc[i5,i1,i3,i2,i4]+4 eIc[i5,i1,i4,i2,i3]-eIc[i5,i2,i4,i1,i3]+eIc[i5,i3,i4,i1,i2]),1/2 eIh[i1,i2,i3,i4,i5],1/(2Subscript[\[CapitalDelta], i4] Subscript[\[CapitalDelta], i5]) (-3G[{i1,i2,i3,i4},{i1,i2,i3,i5}]+ 4\[Eta][i1,i3]G[{i1,i2,i5},{i2,i3,i4}] +2\[Eta][i1,i2]\[Eta][i2,i3]G[{i1,i5},{i3,i4}]-6 \[Eta][i1,i2] \[Eta][i1,i5] \[Eta][i2,i3] \[Eta][i3,i4]) eIe[i1,i2,i3,i4,i5]}/.toDelta/.{{i1->Mod[1+i1,5,1],i2->Mod[1+i2,5,1],i3->Mod[1+i3,5,1],i4->Mod[1+i4,5,1],i5->Mod[1+i5,5,1]},{i1->Mod[2+i1,5,1],i2->Mod[2+i2,5,1],i3->Mod[2+i3,5,1],i4->Mod[2+i4,5,1],i5->Mod[2+i5,5,1]},{i1->Mod[3+i1,5,1],i2->Mod[3+i2,5,1],i3->Mod[3+i3,5,1],i4->Mod[3+i4,5,1],i5->Mod[3+i5,5,1]},{i1->Mod[4+i1,5,1],i2->Mod[4+i2,5,1],i3->Mod[4+i3,5,1],i4->Mod[4+i4,5,1],i5->Mod[4+i5,5,1]},{i1->Mod[5+i1,5,1],i2->Mod[5+i2,5,1],i3->Mod[5+i3,5,1],i4->Mod[5+i4,5,1],i5->Mod[5+i5,5,1]}}/.p5mute[[1]]/.CAB/.toDelta//Flatten//Total//Expand;


(*integrand of maximal five-point two-loop correlator*)
resultMax={( (\[Eta][i1,i3] \[Eta][i1,i5] \[Eta][i2,i4]+\[Eta][i1,i3] \[Eta][i1,i4] \[Eta][i2,i5]+\[Eta][i1,i2] \[Eta][i1,i5] \[Eta][i3,i4]+\[Eta][i1,i2] \[Eta][i1,i4] \[Eta][i3,i5])/(4 \[CapitalLambda][i1,i2,i3,i4,i5] )) eIa[i1,i2,i3,i4,i5],(\[Eta][i1,i2] \[Eta][i3,i4])/(4Subscript[\[CapitalDelta], i5]) eIb[i1,i2,i3,i4,i5],(\[Eta][i1,i4] \[Eta][i2,i3]+\[Eta][i1,i2] \[Eta][i3,i4])/(4Subscript[\[CapitalDelta], i5]) eIc[i5,i1,i3,i2,i4],C5/(12G[{1,2,3,4,5},{1,2,3,4,5}]) eId[i1,i2,i3,i4,i5],1/12 ((\[Eta][i1,i4] \[Eta][i1,i5] \[Eta][i2,i3]^2+\[Eta][i1,i3]^2 \[Eta][i2,i4] \[Eta][i2,i5]+\[Eta][i1,i2]^2 \[Eta][i3,i4] \[Eta][i3,i5])/(Subscript[\[CapitalDelta], i4] Subscript[\[CapitalDelta], i5])-C5/(G[{1,2,3,4,5},{1,2,3,4,5}] Subscript[\[CapitalDelta], i4] Subscript[\[CapitalDelta], i5]) G[{i1,i2,i3,i4},{i1,i2,i3,i5}]) eIe[i1,i2,i3,i4,i5],-(C5/(12G[{1,2,3,4,5},{1,2,3,4,5}])) eIh[i1,i2,i3,i4,i5]}/.CAB/.p5mute/.toDelta//Flatten//Total//Expand;


(* ::Input:: *)
(**)
(**)
(**)
(**)
(**)
(**)
(**)
(*(*Part2: symbol results of basis integrals*)*)


(* ::Input:: *)
(*(*tools: expanding symbol*)*)


tensor[___,1|-1,___]:=0
tensor[x___,1/y_,w___]:=-tensor[x,y,w]
tensor[x___,y_^a_Integer,w___]:=a tensor[x,y,w]
tensor[x___,y_,w___]/;y=!=0&&y===First[Sort[{-y,y}]]:=tensor[x,-y,w]


GetAlphabet[x_]:=Union[Cases[1+x,Tensor[y__]:>y,\[Infinity]]];
expandTensor[exp_]:=Expand[exp/. Tensor->tensor,_tensor]/. tensor->Tensor
ExpandTensor[exp_]:=expandTensor[exp/. Dispatch[(#1->Factor[#1]&)/@GetAlphabet[exp]]/. Tensor[x___]:>Distribute[Tensor[x],Times,Tensor,Plus]]


(* ::Input:: *)
(**)
(**)
(*(*allroots: all square roots in the letters; alphabet: definitions of all 106 letters*)*)


rationals=Thread[Table[W[i],{i,11}]->{Subscript[u, 1],Subscript[u, 2],Subscript[u, 3],Subscript[v, 1],Subscript[v, 2],1-2 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-2 Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\),1-2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-2 Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 2]+\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\),\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\),\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)\),1-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\),(Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))}];
algebraic1=Thread[Table[W[i],{i,12,31}]->{-((1+d1-Subscript[u, 1]-Subscript[v, 1])/(-1+d1+Subscript[u, 1]+Subscript[v, 1])),(-Subscript[u, 1]+d1 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[v, 1]-d1 Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\))/(-Subscript[u, 1]-d1 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[v, 1]+d1 Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)),-((-1+d2-Subscript[u, 2]+Subscript[v, 2])/(1+d2+Subscript[u, 2]-Subscript[v, 2])),-((1-d2-2 Subscript[u, 2]+d2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2])/(-1-d2+2 Subscript[u, 2]+d2 Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2])),-((d3+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 2])/(d3-Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[v, 2])),(-d3 Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+d3 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-d3 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),-((d4-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1])/(d4+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1])),-((d4 Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-d4 Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\))/(d4 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-d4 Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\))),-((1+d5-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1] Subscript[v, 2])/(-1+d5+Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1] Subscript[v, 2])),(-Subscript[u, 2] Subscript[u, 3]+d5 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]-d5 Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-Subscript[u, 2] Subscript[u, 3]-d5 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]+d5 Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),(-1-d1 d2-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+2 Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[v, 2]-Subscript[u, 1] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2])/(-1+d1 d2-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+2 Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[v, 2]-Subscript[u, 1] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]),(d1 d3-2 Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(-d1 d3-2 Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),-((d1 d4+Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(d1 d4-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])),(1-d1 d5-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(1+d1 d5-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)),(-d2 d3+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 d3+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),(-d2 d4+Subscript[u, 1]+2 Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(d2 d4+Subscript[u, 1]+2 Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),(1+d2 d5-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1-d2 d5-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),-((d3 d4-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(d3 d4+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])),-((d3 d5-Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 d5+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),-((d4 d5+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d4 d5-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]))}];
oddlettersrm={W[32]->(-1-rm[1]+Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1])/(-1+rm[1]+Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]),W[33]->(1-d1 rm[1]-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-2 Subscript[v, 1]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(1+d1 rm[1]-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-2 Subscript[v, 1]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[34]->(d4 rm[1]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(-d4 rm[1]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[35]->(1+d2 rm[1]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(1-d2 rm[1]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),W[36]->(-1+d5 rm[1]+2 Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(-1-d5 rm[1]+2 Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]),W[37]->(-rm[2]-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3])/(rm[2]-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]),W[38]->(d1 rm[2]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2]+2 Subscript[u, 1] Subscript[u, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(-d1 rm[2]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2]+2 Subscript[u, 1] Subscript[u, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[39]->(-d2 rm[2]+Subscript[u, 1]+Subscript[u, 2]-2 Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(d2 rm[2]+Subscript[u, 1]+Subscript[u, 2]-2 Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),W[40]->(d4 rm[2]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(-d4 rm[2]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),W[41]->(d3 rm[2]-Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(-d3 rm[2]-Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),W[42]->-((rm[3]-Subscript[u, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1])/(rm[3]+Subscript[u, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1])),W[43]->-((d1 rm[3]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(d1 rm[3]+Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])),W[44]->-((d3 rm[3]+Subscript[u, 1] Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2])/(d3 rm[3]-Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2])),W[45]->-((d4 rm[3]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2])/(d4 rm[3]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2])),W[46]->-((d5 rm[3]-Subscript[u, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d5 rm[3]+Subscript[u, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])),W[47]->-((rm[4]-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2])/(rm[4]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[v, 2])),W[48]->-((d1 rm[4]-Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(d1 rm[4]+Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])),W[49]->-((d4 rm[4]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(d4 rm[4]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])),W[50]->-((d2 rm[4]-Subscript[u, 1]-Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 rm[4]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[51]->-((d3 rm[4]-Subscript[u, 1] Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[4]+Subscript[u, 1] Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[52]->(rm[5]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2])/(-rm[5]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2]),W[53]->(-d1 rm[5]-2 Subscript[u, 1]-Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(d1 rm[5]-2 Subscript[u, 1]-Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[54]->(-d4 rm[5]-2 Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(d4 rm[5]-2 Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]),W[55]->(-d2 rm[5]-2 Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 rm[5]-2 Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 2] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[56]->(-d3 rm[5]-2 Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[5]-2 Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[57]->(1+rm[6]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2])/(1-rm[6]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]),W[58]->(-1-d1 rm[6]+Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(-1+d1 rm[6]+Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[59]->(1-d2 rm[6]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d2 rm[6]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[60]->(-d3 rm[6]+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[6]+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[61]->(1-d5 rm[6]-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d5 rm[6]-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[62]->-((rm[7]-Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2])/(rm[7]+Subscript[u, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2])),W[63]->-((d4 rm[7]+Subscript[u, 1] Subscript[u, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(d4 rm[7]-Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))),W[64]->-((d2 rm[7]-Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 rm[7]+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[65]->-((d3 rm[7]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[7]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[66]->-((d5 rm[7]-Subscript[u, 2]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d5 rm[7]+Subscript[u, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[67]->(rm[8]+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2])/(-rm[8]+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2]),W[68]->(-d1 rm[8]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(d1 rm[8]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)),W[69]->(-d4 rm[8]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d4 rm[8]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]),W[70]->-((d2 rm[8]+Subscript[u, 1]+2 Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 rm[8]-Subscript[u, 1]-2 Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[v, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[71]->(d5 rm[8]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-d5 rm[8]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[72]->(-1-rm[9]+Subscript[u, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2])/(-1+rm[9]+Subscript[u, 1]-Subscript[u, 2] Subscript[v, 1]+Subscript[v, 1] Subscript[v, 2]),W[73]->(1-d1 rm[9]-2 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[v, 1]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(1+d1 rm[9]-2 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[v, 1]-Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)),W[74]->(d4 rm[9]+Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(-d4 rm[9]+Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]),W[75]->(1-d2 rm[9]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-2 Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d2 rm[9]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-2 Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[76]->(1-d5 rm[9]-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d5 rm[9]-Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[77]->(rm[10]+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2])/(-rm[10]+Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]),W[78]->(d1 rm[10]+2 Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]+2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(-d1 rm[10]+2 Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]+2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)),W[79]->(d2 rm[10]+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-d2 rm[10]+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[80]->(-d3 rm[10]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[10]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[81]->(d5 rm[10]-Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-d5 rm[10]-Subscript[u, 2]+Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[82]->(-1+rm[11]+Subscript[u, 2]-Subscript[u, 1] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2])/(-1-rm[11]+Subscript[u, 2]-Subscript[u, 1] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]),W[83]->(1-d1 rm[11]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-2 Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(1+d1 rm[11]+Subscript[u, 1]+Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2]-2 Subscript[u, 2] Subscript[u, 3]-Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)),W[84]->(1-d2 rm[11]-2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d2 rm[11]-2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[v, 2]+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[85]->-((d3 rm[11]+Subscript[u, 2]-\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[11]-Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[86]->(1-d5 rm[11]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(1+d5 rm[11]-Subscript[u, 2]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[87]->(-1-rm[12]+Subscript[u, 3]-Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2])/(-1+rm[12]+Subscript[u, 3]-Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]),W[88]->-((d4 rm[12]-Subscript[u, 1]-Subscript[u, 1] Subscript[u, 3]-Subscript[u, 2] Subscript[u, 3]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d4 rm[12]+Subscript[u, 1]+Subscript[u, 1] Subscript[u, 3]+Subscript[u, 2] Subscript[u, 3]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])),W[89]->(-1-d2 rm[12]+Subscript[u, 2]+Subscript[u, 3]-Subscript[u, 2] Subscript[u, 3]+Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-1+d2 rm[12]+Subscript[u, 2]+Subscript[u, 3]-Subscript[u, 2] Subscript[u, 3]+Subscript[v, 2]-2 Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[90]->-((d3 rm[12]-Subscript[u, 2]+2 Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[12]+Subscript[u, 2]-2 Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[91]->(-1+d5 rm[12]+Subscript[u, 3]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]+2 Subscript[v, 1] Subscript[v, 2]-Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 3] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(-1-d5 rm[12]+Subscript[u, 3]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]+2 Subscript[v, 1] Subscript[v, 2]-Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 3] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[92]->(-rm[13]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(rm[13]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]),W[93]->(d1 rm[13]-Subscript[u, 2] Subscript[u, 3]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(-d1 rm[13]-Subscript[u, 2] Subscript[u, 3]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] Subscript[v, 1]+Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]),W[94]->-((d4 rm[13]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d4 rm[13]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])),W[95]->(-d3 rm[13]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[13]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[96]->(-d5 rm[13]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d5 rm[13]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)),W[97]->-((rm[14]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])/(rm[14]+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2])),W[98]->-((d1 rm[14]+Subscript[u, 1]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[v, 1]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d1 rm[14]-Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])),W[99]->-((d4 rm[14]-\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])/(d4 rm[14]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2])),W[100]->-((d3 rm[14]-Subscript[u, 1] Subscript[u, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[14]+Subscript[u, 1] Subscript[u, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[101]->-((d5 rm[14]-Subscript[u, 1]+Subscript[u, 2] Subscript[u, 3]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d5 rm[14]+Subscript[u, 1]-Subscript[u, 2] Subscript[u, 3]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[102]->-((rm[15]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])/(rm[15]+Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2])),W[103]->-((d4 rm[15]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))/(d4 rm[15]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\))),W[104]->-((d2 rm[15]-Subscript[u, 2] Subscript[u, 3]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 2] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d2 rm[15]+Subscript[u, 2] Subscript[u, 3]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 2] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[105]->-((d3 rm[15]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d3 rm[15]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))),W[106]->-((d5 rm[15]-Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\))/(d5 rm[15]+Subscript[u, 2] Subscript[u, 3]-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\)-\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)))};
allroots={d1->Sqrt[1-2 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)-2 Subscript[v, 1]-2 Subscript[u, 1] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)],d2->Sqrt[1-2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)-2 Subscript[v, 2]-2 Subscript[u, 2] Subscript[v, 2]+\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],d3->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],d4->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)\)],d5->Sqrt[1-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[1]->Sqrt[1-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[v, 1]+2 Subscript[u, 2] Subscript[v, 1]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-4 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]],rm[2]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\) + 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(4\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)\)],rm[3]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] - \(2\ 
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) - \(4\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\)\)],rm[4]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\) + 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(4\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],rm[5]->Sqrt[-4 Subscript[u, 1] Subscript[u, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\) Subscript[u, 2] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[6]->Sqrt[1-2 Subscript[u, 2] Subscript[u, 3]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-4 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[7]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(4\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(4\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],rm[8]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(4\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)] + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],rm[9]->Sqrt[1-2 Subscript[u, 1]+\!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\)+2 Subscript[u, 2] Subscript[v, 1]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1]-4 Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)-2 Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 1] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[10]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)] - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) - \(4\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)] - \(2\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\) + \(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],rm[11]->Sqrt[1-2 Subscript[u, 2]+\!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\)+2 Subscript[u, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 2]-4 Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-2 Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 2] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-2 Subscript[u, 1] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[12]->Sqrt[1-2 Subscript[u, 3]+\!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+2 Subscript[u, 3] Subscript[v, 2]-4 Subscript[u, 1] Subscript[u, 3] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) Subscript[v, 2]-2 Subscript[v, 1] Subscript[v, 2]+2 Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-2 Subscript[u, 3] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[13]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-4 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1]+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\)+2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\) Subscript[u, 2] Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 Subscript[u, 1] Subscript[u, 2] \!\(\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)],rm[14]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)] - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(4\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\) + \(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\) - \(2\ 
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubscriptBox[\(v\), \(1\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) - \(2\ 
\*SubscriptBox[\(u\), \(1\)]\ 
\*SubscriptBox[\(u\), \(2\)]\ 
\*SubscriptBox[\(u\), \(3\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubscriptBox[\(v\), \(2\)]\) + \(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)\)],rm[15]->Sqrt[\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\) \!\(\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(4\)]\ 
\*SubsuperscriptBox[\(u\), \(3\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[u, 3] Subscript[v, 2]-4 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+2 Subscript[u, 1] \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 2]+2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]-2 \!\(\*SubsuperscriptBox[\(u\), \(2\), \(3\)]\) Subscript[u, 3] Subscript[v, 1] Subscript[v, 2]+\!\(
\*SubsuperscriptBox[\(u\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)-2 Subscript[u, 1] Subscript[u, 2] Subscript[v, 1] \!\(\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)+\!\(
\*SubsuperscriptBox[\(u\), \(2\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(1\), \(2\)]\ 
\*SubsuperscriptBox[\(v\), \(2\), \(2\)]\)]};
alphabet=Join[rationals,algebraic1,oddlettersrm];
%//Length


(* ::Input:: *)
(**)
(**)
(**)
(**)
(*(*tools: permutation rules and seed for the letters and basis integrals*)*)


allpermrationals=Uncompress@"1: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";
allpermalg1=Uncompress@"1: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";
allpermalg2=Uncompress@"1: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";
resultapre=Uncompress@"1:eJzFne2KXEUYhGd3E7NqovErH37ijegkVxCC4O8IWViIWXD1yry+EHcGf0gh1Ol6q2r9MdjMwpPu012nT5+ne3787erlxd8nu931nd1u9+LNX9cXpzf/c3335uOXy99f/1s8v/l4+erPy6u3r95cvr/57/Lw5xeHj+sPDn/6+u311R8XJ4fy4ePXy8Pnf8tnpPzTodxB39XR50P0J1Deb0If/naM/vT20A+h/KzX4J/dHvpzKP/cQ38hoS3X+ksoP+/V+isJfaz1aqTcgfIplLdFigWtBakFraWZdK0RrUWK1MMRrUWKBa0NLgtaG1zvDtf64SL6Pikv9PAp+oGElno4oh9Bed9DP5Z6uAX9BMrBmyain0o9/EzpZtittB7+XhlciNZ6uBQpiNJ6uAWt9XALWuvhFrTWwyU03p/x+4UGX52lIBrnZkU0zs0WgnSKxvt3EX2uN/i0m30soaUMRzSWgxmOKJyRBjMc0V9Ded9Dfwfl4FQB0d9DOfiQi9dWC1JpXCNaC1ILWgtSKcMRrQWpBa0FqaWbaUEqPe4hWgvSY4NP0VqQWhpcC1ILWgtSKcMRrQWphMblWPx+odar4xrRGKTBBkc0ptnCTXNa6w9vr9aYZtvQ0rQQ0VgOphmi8C1AMM0Q/Q2U971rjWn2rIf+AcrBNMNrW0wzRBfTDNHFNEN0Mc0QXUwzRBfTDNHFNENUMc0QXUwzRA/SjA0ujAyPHGJBa3LIpgZn6ODrVIbW5BALOvgml6GDb3IZWpNDLGhNDrFc6+D7a4YOyiGIxlkJBu3Cnet0iMbvi2gtw98p3czjpUjdDNFakJ450EHLjqGLQYrooGXH0MUg9YhAFrQWpJueuRCNc7GgM8zQQWeYoYtphuigM8zQxTRDdNAZZuhimiE66AwzdDHNEF1MMxzHGKz7HvqehJauNaJx8WobetPiFUNj2WhoMDQGaXBVAdH4YjGYZojGdbNgpCD6WygHH/fw2mrj2oLWxrV0rRGtjetNwgBDa+P62OBTtDauLQ2ujWtpcCFaG9eWWmvjWkJ7FFbpfu1RWC3ooHnF0EHziqGD5hVDB80rhg6aVwwdNK8YOmheMXTQvGLooHmFaI/CKo1rj8JqQQf3AjC0FqQWtBaklm4W3AvA0MG9AAwd3AvA0MG9AAwd3AvA0MG9AIj2KKzSuPYorJZaa9KXlOEehdVSa036kqaFHoVVSjOPwipFikdhtVxrTfqyoDXpS0J7FFYpzTwKq6XWxTTzKKyWWhfTzKOwSmnmUVilNPMorJZrXUwzo8K6isZ3mDiuF9Cr4xrR+I5zIcOn6I9ur8ExUrahpcc9RGM5GCmIwvfXwUhBNC7F77fXeorGZ65tkWKpNUZK8KaJ11aLFGlcI1qLFCnNEK1FiqXBtUiRZimI1iLl2OBTtBYplgbXIkUa14jWIsVS60GksMGFi84nUA4alQwdNCoZOmhUMnTQqGTooFHJ0EGjkqGDRiVDB41Khg4alQwd3GiDaAzW4LZBhtbSTLrWiA5uG2To4LZBhg5uG2To4G4Xhg5uG2To4G4Xhg5uG2ToQZqdLqJZsBr37jE0tsJCmk3RgyBdzXDjTuQpehAp0wYfTJCmtR6M6yk6uO8DUbhsMxjXq2mG6OJUAdHFqQKiiw8+iC4++CC6OFVAdHGqgOjigw+ii5GCN8lBpEzRxRUkRA9WkKboQZBO0YNImaKLUwVED+bhq+O6eHQ5Q+M8vIgO6soMjcFaRJ/rDT7tZkFdmaGDujJDB3Vlhg7qygwd1JUZOrjvgz3UFoO0uO+DoYtBWtz3wdDFIC3u+2DoYpAW930wdDFIi/s+GHqw72N1cBn3fayuFhr3fUxrjWm2sKAxrfXAlJ7WemBKr/Zw476PKXpgSk8bfGBKT9EDU3qKDprSbNUfx3XwLUDRlGbooCnN0EFTmqGDpjRDB01phg6a0gwdNKUZOmhKs7d5WqRI47poSjN00JRm6KApzdBBU5qhg6Y0QwdNaYYOmtIMrUXKpsHF3tLjg49xRsrQQa2RoYPCAEMHBT+GDgp+DB1U3Rg6KO4iGgcT/lOMqhtDa+Pagg6ekM/QwR0QDB08IZ+hgyIQQxcjBdHBHRAMHRSBGDooAjF0UARCtNEZXq01ootTBUQH3UKGLkaKxxm2oINuIUMXI8WjK1vQwW0IiMYFjMGDzxQ9ePCZooOCH0MHtyEw9GCWMkUH9wIwtDa4Ni1eIfo+KRsXrxj6gYSW0gzRj6C876EfSz3cgn4C5eCdC9FPez0cu1WxhyO62MMRVezhiC72cEQXeziitR5+7GaraI+NI925PDaOpdb4vVGJYejgT28zdPCntxk6+NPbDB386W2GDv70NkMHf3qboYOnsCK6eAorQ2tpZqm1lmZShhdPYWXo4CmsDB08hZWhg6ewMnTwFFaGDp7CytBBtxDRRbeQoYNuIUMH3UKGDrqFDB10Cxk66BYydNAtZOigW8jQAxFoFe1xC6VI8biFUqR43EJLgxcjxeMWSpHicQstDV6MFI9baKl18BRW9koteIYGQ+P3xkd7hg46SAwdPIWVoYPCAEMHhQGGDjpIDB08hZWhg8IAQwcdJPaW/gTKwTRjp7wV0YMgnaKDrgJDBw8jYujgYUQMHbRxEI2zFhznRiWGoYM2DkMXeziigzYOQwdtHIYO2jgMXRxcRdWNoYuDq6i6MXRxcBVVN4YuDi6P6iZ1M+xWOM63dTML+l6vhyMaF6+2oTft8WFoLBtXkBgan6+Dk2FE42FEwXGNaHy7F5yRIhqX7IzLsyyzT3oNXjwek6GDp7oxNAZpEX2uN/i0mwVPdWPo4KluDB081Y2hg6e6MXTwVDeGHpzqtor2HI8pjWvP8ZgWtBakUoZ7jse0oLUgtXQzLUg3SV8MrQXpscGnaC1ILQ2uBakFrQWplOGe4zEldFH6Ymj8PvjapSh9MXTQ0GDooKHB0EFDg6GDhgZDBw0Nhg5KX2ydrBgpRemLoYuRUpS+GLoYKUXpi6GLkVKUvhj6/yLlH9aQE40=";
resultbpre=Uncompress@"1:eJzFmEFKA0EURKNJxAMke72RiOA6QgYGYgKO3seLik6DC2ka/69OVcXFQCeGR8109fyq+5fT4/C5WCym1Xx5OHxMw3VZrefL0/i6/13ezpfH3ft4Ou4O49W8GMsnQ/nNdFP+dX+cTm9D+WYql+ex/OzvehWsN2Udor/nPzp6m0JTVK8vp7pGG1VvWt9fBr323fBtl2oJOqe664bX28ro6wgt3OE12ujrCG1UbfR1hBb6unmDPb6O0EJfN5+t51lHaKPq5hFzGXRO9VfZZndnopvrEL0sqtno3GlGQdfmyqmm3PAanVPddaQ0Ty/PaRahhWd48+C8jOo+X3ft8OaO9uzwCJ3b4RR0n68pN7zP16nXx7K1g/9ZEydSFG1ULZzDUbRRtXAOR9HEMzxCC+dwFE2cSGu0MV+jaOEON+ZrFG1UbfS1MV9HaKOvjfm6RhvzNYo2qhbmaxRNzNcRWpivUTQxX0doYb5G0cR8XaON+RpFC89wY75G0cR8HaGF+RpFE/N1hBbmaxRNnM1q89RRXziHo2ijauEcjqKNqoVzOIomnuERWjiHo2jiRFqjUwWHRnWqZfCoNvo6lcE8qo2+TqURzw03+jo1q+XQKxCdOlhzz5qNBtLHuejmtvOobj57D/oMX7PRwJvrXHSfryVooa/r14XR1xFa6OsabfR1hBb6mtiHs9FCX3P6cAlaOIcb+3AUbVQt7MNRNLEPj9DCPhxFE/vwCC3sw1G0MHNx+nAJWuhrTh8uQQt9zenDu8zF6cMpaKOvjX14NPwKezMUbVQt7M1QtFG1sDdD0cTeLBXvYNUSNPHNFcU7o6+NfXiENvra2IenWgSPr419eKrA8Pja2Ic3J87oYOW0Ciia2JtFaGFvhqKJvVmEFvZmKJrYm0VoYW+GooW+NvbhKFroa2MfjqKFvjb24Sha6GtjH46ihXO4sQ9H0UbVwt4MRRN7swgt7M1QNLE3i9DC3gxFCzOXsQ9H0UJfG/twFC30tbEPR9FCXxv7cBRd1j8KzCU6";
resultcpre=Uncompress@"1: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";
resultdpre=Uncompress@"1:eJzFltFKw0AQRaNtxQ9oPsA/kiL4XKGBhdqIq9+vWfrksji5O3Nv+7A0NMyZO2Sa8/Q2H6aPYRjydjmez995Kl/yw3K8nC55/pzuynU5XtP9cv53vW9dl5vyrtRL76ecfpZPJGMkMMYWM7DeCNbbCOZsMSLmXDO8c7bqoXPeCuZcM7w97wQ914xmz38Z18vH5Tgcv9J8OZ5TufdaGkDXcZq/m+gSOBwtTN1cTk3q5o5pUjfX8TZoYermQt8GvS5112NW/4X07XVXagstTN231yGp+/Y6JHXfXlPQwtR9e01BW45RPxsMz0cZPf5pMVD/ROuhc2Z4PsqImLPX89F66JwZnm8xvD0zPN9iED3fegyJno+ihamJno+ihamJno+ihamJno+iAy3I+qsmej6KFqYmej6KFqYmej6KFqYmej6KthyjnhLD8y0G6kV1PYYzWwxvz6v8M7Cetz/U39F6aH+rXDiwnrc/7/yEXm49SkQvR9HC1EQvR9HC1EQvR9HC1EQvR9HE1DFe3vWEx3h5SGrhXsd4eUhq4V7HeHkIWrjXXi+v72d4ucVAHa2ux/Byi+Ht2evlaD1vf6hXovXQ/rxejtbz9uedn9DLrVEQ398oWpia+P5G0cLUxPc3ihamJr6/UTQxtdDLUbQwtXCvhV5uoYV7LfRyCy3c6zVe/gta+Cr3";
resultepre=Uncompress@"1:eJzFnV9rE1EUxJPais82/QB+IymCzxUaCNQGjH580WzxQQ4HZufemVkfgktDfp3dM/fPmd3007fz4/Gw3+0ut7vd7vPLr8vx5vqfy9315cvp+/O/ww/Xl8enn6fz69PL6fru3Wl5+3F5ubxf3vr8ejn/OC4/uSwvX9/e9P/xTTn+WI4PyzFE/7n+k6MfVqElqu+3U13RQdWH7gJsg77PnfCHIdUW9DrVQyf8XacyU+EIbazwig76GqGDqoO+Rmijrys66GuENvr6tlNJV7gFbazwih7ztQUdVB30NUIHK3zM1xa0UfVdpzJT4QhtrPCKDvoaoYOqg75G6GCFB32N0EbV1UztRsizSkFoY4VXdLtMzKhu12oZ1e0kug06qLodYrZBG1XX6SLoa4QOqg76GqGDqoO+Ruig6qCvEVqoupoHDTHCCmfRQdXGvhmLDqo2rsNZtLBvhtDGvhmLJlTfkOh6PLG/VqPXVbhE9cT+Wo0Oqh7ztQVN7DRn0RP7azV6nerfI0OKJudaPkWOJip8Fm3sm7Hodaol13rC12r0ugqXlJmxb8aijfO1JmySoCcWw7PoiWXhLDq4LNRkHxa0cQzXZB8WdFB1cAzXZB8S9IbmmhjDWbQm+xiauTTZh0T1WI9UonqsRypRPdYjtaCDqsd6pBa0UbUm+xiqcE32IVEd9LUm+5CoDvpak31I0EFfb5h91AXRvhwbd5oIbVylVHQ70G6DNm73KrptZmWudbvVz5zwdqvvQdd195i5LGjh7U8IPWYuC9rYiq/oMXNJrvWYuSQnfMxcq9D1hLZmqr7XnHAWLZyvEdrYQWLRQdXG1J5FC6cPhDZ2kFi0MN2raLTpFaZ7LFq4+0BoY7rHooXpHkIbO8MsWpjuIbQx3WPRjeq308swVsXzws9r6nP6d24LceLzgkM3SlHXjSRDdkZo4/jZLjwz4ydCB1UHx0+ENq4Q2qZgZvxEaGH3pqKFibkaLbwxA6GN9/Uh9MQYzqKFKaoabbzWwhRVjQ6qnkhb1Oig6om0RY029jGCaQuLNvYxgmkLizbO18G0BaGNaQuLNpZZMG1h0cY2eDBtYdHCtAWhjWkLQhvTFhYtLLP60a2Zqu+3QQvna4Q2dhVYdFC1MW1h0cEKN3YVWLRwlVLRwshjFm185gKhjc9cILSxM1zRmufmVrXsWLSwR4rQwTFc89ycRLWxM8yihZ1hhA6O4cLvh2SHFE3iY0Ebpw9N4mNBE2uzWbSxH86igxVubMWzaOOKVJP4WNDGmauijXe4sWjjnkuYc6nRwQoPLoYR2qg6+P2QLNpY4cHvh2TRQdXtJLoNOqh6LN2zoI0zV/AZSRYdVG18RpJFB1WP+dqCDqqeSO3VaONoFkztWbQwTkXotlO8DdrYng2m9gjdzmyZE96az6Nak9pb0EZzaVJ7C9poLk1qL7nWQXMFU/s6KbZmqr7fBi2crxHamPiw6KBqY2rPooMVbkx8WLRw+qjodrqgK9yCFu4+ENrYGWbRQdXGzjCLDla4sTPMooULpIoW/gVPNVqY5CK0MdNE6OD0gRqXxlUKQhtHM9TWMY7hCG1cm6H9tnE0Q2jj2gxthIKqjekeik/3Q6otaON8HewWsmjjfB3sFiK0saHBoo3mCnYLWbTRXMFuIYs2mivYLUTooLnWdAv/AjObYfI=";
resulthpre=Uncompress@"1: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";


(* ::Input:: *)
(*(*symbol results of basis integrals*)*)
(*(*Notation: Subscript[B, i,jk,lm]:=resulta[i,j,k,l,m], Subscript[h, ij,kl]:=resultb[i,j,k,l,m], Subscript[\[CapitalPi], i,jk,lm]:=resultc[i,j,k,l,m], Subscript[F, i*i]:=resultd[a,b,c,d,i], Subscript[F, i*j]:=resulte[a,b,c,i,j],   Subscript[H, ij,klm]:=resulth[i,j,k,l,m]*)*)


resulta[i1_,i2_,i3_,i4_,i5_]:=resultapre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg2[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;
resultb[i1_,i2_,i3_,i4_,i5_]:=resultbpre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;
resultc[i1_,i2_,i3_,i4_,i5_]:=resultcpre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;
resultd[i1_,i2_,i3_,i4_,i5_]:=1/2 resultdpre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;
resulte[i1_,i2_,i3_,i4_,i5_]:=resultepre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;
resulth[i1_,i2_,i3_,i4_,i5_]:=resulthpre/.allpermrationals[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]/.allpermalg1[[First@First@Position[Permutations[{1,2,3,4,5}],{i1,i2,i3,i4,i5}]]]//.Tensor[x___,Sqrt[z_],y___]:>1/2 Tensor[x,z,y]//ExpandTensor;

